CodeTF: One-stop Transformer Library for State-of-the-art Code LLMs

Code intelligence plays a key role in transforming modern software engineering. Recently, deep learning-based models, especially Transformer-based large language models (LLMs), have demonstrated remarkable potential in tackling these tasks by leveraging massive open-source code data and programming language features. However, the development and deployment of such models often require expertise in both machine learning and software engineering, creating a barrier for the model adoption. In this paper, we present CodeTF, an open-source Transformer-based library for state-of-the-art Code LLMs and code intelligence. Following the principles of modular design and extensible framework, we design CodeTF with a unified interface to enable rapid access and development across different types of models, datasets and tasks. Our library supports a collection of pretrained Code LLM models and popular code benchmarks, including a standardized interface to train and serve code LLMs efficiently, and data features such as language-specific parsers and utility functions for extracting code attributes. In this paper, we describe the design principles, the architecture, key modules and components, and compare with other related library tools. Finally, we hope CodeTF is able to bridge the gap between machine learning/generative AI and software engineering, providing a comprehensive open-source solution for developers, researchers, and practitioners.

==> code_samples/code_utility.py <==
from codetf.code_utility.apex.apex_code_utility import ApexCodeUtility

apex_code_utility = ApexCodeUtility()

sample_code = """
    public class SampleClass {    
        public Integer myNumber;
        
        **
        * This is a method that returns the value of myNumber.
        * @return An integer value
        */
        public Integer getMyNumber() {
            // Return the current value of myNumber
            return this.myNumber;
        }
    }
"""
ast = apex_code_utility.parse(sample_code)

==> code_samples/data_utility.py <==
from codetf.data_utility.codexglue_dataset import CodeXGLUEDataset
from transformers import RobertaTokenizer

tokenizer = RobertaTokenizer.from_pretrained("Salesforce/codet5-base", use_fast=True)
dataset = CodeXGLUEDataset(tokenizer=tokenizer)
train, test, validation = dataset.load(subset="text-to-code")
